Static Analysis for AWS Best Practices in Python Code

Amazon Web Services (AWS) is a comprehensive and broadly adopted cloud provider, offering over 200 fully featured services, including compute, database, storage, networking and content delivery, machine learning, Internet of Things and many others. AWS SDKs provide access to AWS services through API endpoints. However, incorrect use of these APIs can lead to code defects, crashes, performance issues, and other problems. This paper presents automated static analysis rules, developed in the context of a commercial service for detection of code defects and security vulnerabilities, to identify deviations from AWS best practices in Python applications that use the AWS SDK. Such applications use the AWS SDK for Python, called "Boto3", to access AWS cloud services. However, precise static analysis of Python applications that use cloud SDKs requires robust type inference for inferring the types of cloud service clients. The dynamic style of Boto3 APIs poses unique challenges for type resolution, as does the interprocedural style in which service clients are used in practice. In support of our best-practices goal, we present a layered strategy for type inference that combines multiple type-resolution and tracking strategies in a staged manner. From our experiments across >3,000 popular Python GitHub repos that make use of the AWS SDK, our layered type inference system achieves 85% precision and 100% recall in inferring Boto3 clients in Python client code. Additionally, we present a representative sample of eight AWS best-practice rules that detect a wide range of issues including pagination, polling, and batch operations. We have assessed the efficacy of these rules based on real-world developer feedback. Developers have accepted more than 85% of the recommendations made by five out of eight Python rules, and almost 83% of all recommendations.

==> backward-interprocedural-field.java <==
builder
   .withId(idToMatch)
   .withNodeFilter(EGroumNode::isFieldAccess)
   .as(PYTHON_AWS_CLIENT_FIELD_ACCESS)
   .withInterproceduralDataDependentsTransform(
       InterproceduralMatchOperation.Scope.PACKAGE,
       /* methodFilter = */ g -> true, /* isIntraprocedural = */ false)
   .withNodeFilter(EGroumNode::isFieldAccess)
   .as(ALL_FIELD_ACCESSES)
   .withId(PYTHON_AWS_CLIENT_FIELD_ACCESS)
   .withNodeTransform(
      n -> CustomRule.withId(ALL_FIELD_ACCESSES).toSet().stream()
                     .filter(r -> r.getName().equals(n.getName())
                              && "__init__".equals(r.getGraph().getName()))
                             .collect(Collectors.toSet())
   )
   // Returns all the backward-reachable data nodes
   .withInterproceduralDataDependenciesTransform(
        InterproceduralMatchOperation.Scope.PACKAGE_BACKWARD_REACHABLE,
        /* methodFilter = */ g -> true, /* isIntraprocedural = */ false)
   .as(PACKAGE_BACKWARD_REACHABLE_DATA)
   .withDefinedByTransform()
   .withOneOf(
     bc -> getBoto3Client(bc, service),
     bc -> resourceMethodCallFilter(bc, service),
     BotoClientUtils::Boto3SessionMethodCallFilter
   )


==> backward-interprocedural.java <==
builder -> builder
  .withInterproceduralMatch(
    new InterproceduralMatchOperation.InterproceduralMatchSpec(
      /* scope = */ InterproceduralMatchOperation.Scope.FILE_BACKWARD_REACHABLE,
      /* stopOnFirstMatch = */ false,
      /* visitAllNodes = */ false
    ),
    bb -> bb.withDataDependenciesTransform(
      /* isTransitive = */ true,
      /* isInterprocedural = */ true
    )
  )
  .withOneOf(
    bc -> getBoto3Client(bc, service),
    bc -> resourceMethodCallFilter(bc, service),
    BotoClientUtils::Boto3SessionMethodCallFilter
  )


==> forward-interprocedural.java <==
builder -> builder
  .withInterproceduralMatch(
    new InterproceduralMatchOperation.InterproceduralMatchSpec(
      /* scope = */ InterproceduralMatchOperation.Scope.FILE_FORWARD_REACHABLE,
      /* stopOnFirstMatch = */ false,
      /* visitAllNodes = */ false
    ),
    bb -> bb.withDataDependentsTransform(
      /* isTransitive = */ true,
      /* isInterprocedural = */ true
    )
  )
  .withOneOf(
    bc -> getBoto3Client(bc, service),
    bc -> resourceMethodCallFilter(bc, service),
    BotoClientUtils::Boto3SessionMethodCallFilter
  )

